CyFence: Securing Cyber-Physical Controllers via Trusted Execution Environment

In the last decades, Cyber-physical Systems (CPSs) have experienced a significant technological evolution and increased connectivity, at the cost of greater exposure to cyber-attacks. Since many CPS are used in safety-critical systems, such attacks entail high risks and potential safety harms. Although several defense strategies have been proposed, they rarely exploit the cyber-physical nature of the system. In this work, we exploit the nature of CPS by proposing CyFence, a novel architecture that improves the resilience of closed-loop control systems against cyber-attacks by adding a semantic check, used to confirm that the system is behaving as expected. To ensure the security of the semantic check code, we use the Trusted Execution Environment implemented by modern processors. We evaluate CyFence considering a real-world application, consisting of an active braking digital controller, demonstrating that it can mitigate different types of attacks with a negligible computation overhead.

==> clean.sh <==
#!/bin/sh
 
arg=${1:-.}

exts="aux bit blg fls fdb_latexmk bbl lof log lot glo glx gxg gxs idx ilg ind
out url svn toc tmp backup blg pdf tex.backup spl dvi synctex.gz tdo bib~ bib~1
bib~2 bib~3 4ct 4tc css html rtf idv lg xref ps bcf xml"
 
if [ -d $arg ]; then
    for ext in $exts; do
         rm -f $arg/*.$ext
    done
else
    for ext in $exts; do
         rm -f $arg.$ext
    done
fi

